A Study on a User-Controlled Radial Tour for Variable Importance in High-Dimensional Data

Principal component analysis is a long-standing go-to method for exploring multivariate data. The principal components are linear combinations of the original variables, ordered by descending variance. The first few components typically provide a good visual summary of the data. Tours also make linear projections of the original variables but offer many different views, like examining the data from different directions. The grand tour shows a smooth sequence of projections as an animation following interpolations between random target bases. The manual radial tour rotates the selected variable's contribution into and out of a projection. This allows the importance of the variable to structure in the projection to be assessed. This work describes a mixed-design user study evaluating the radial tour's efficacy compared with principal component analysis and the grand tour. A supervised classification task is assigned to participants who evaluate variable attribution of the separation between two classes. Their accuracy in assigning the variable importance is measured across various factors. Data were collected from 108 crowdsourced participants, who performed two trials with each visual for 648 trials in total. Mixed model regression finds strong evidence that the radial tour results in a large increase in accuracy over the alternatives. Participants also reported a preference for the radial tour in comparison to the other two methods.

==> R/9_util_funcs.r <==
## utility functions ------
## Aggregated utility / local functions to abstract away coding complexity.
require("dplyr")

#' @example  
#' ss_id <- "1K9qkMVRkrNO0vufofQJKWIJUyTys_8uVtEBdJBL_DzU" ## Hash or name of the google sheet
#' googlesheets4::gs4_auth(
#'   cache = ".secrets", email = "nicholas.spyrison@monash.edu")
#' 
#' raw <- googlesheets4::read_sheet(ss_id, sheet = 1L, range = "A:AG")
#' raw <- raw %>% filter(!is.na(plot_active)) # Remove dummy rows with application notes
#' ## Doesn't work in mutate:
#' raw$full_perm_num = unlist(as.integer(raw$full_perm_num))
#' raw$prolific_id = unlist(as.character(raw$prolific_id))
#' str(raw)

### Originally pivot_longer_resp_ans_tbl.r -----
require("magrittr")

#' @example
#' ans_tbl <- readRDS(file = "./apps/spinifex_study/www/ans_tbl.rds")
#' tgt <- ans_tbl %>% dplyr::filter(sim_nm == "EEV_p6_33_66_rep2")
#' dat_longer <- pivot_longer_resp_ans_tbl(tgt)
#' 

## Pivot variables longer and join (cbind)
pivot_longer_resp_ans_tbl <- function(dat){
  ## Fix col if dat was only from ans_tbl needed
  if(all(c("key", "v1_resp", "v1_marks") %in% colnames(dat)) == FALSE){
    message("dat was only from ans_tbl, fixing columns")
    dat <- dat %>%
      dplyr::mutate(.keep = "all",
                    key = sim_nm,
                    participant_num = 0L,
                    full_perm_num = 0L,
                    bar         = bar,
                    factor      = NA,
                    p_dim       = NA,
                    prolific_id = NA,
                    period      = NA,
                    vc          = NA,
                    location    = NA,
                    eval        = NA,
                    v1_resp     = 0L,
                    v2_resp     = 0L,
                    v3_resp     = 0L,
                    v4_resp     = 0L,
                    v5_resp     = 0L,
                    v6_resp     = 0L,
                    v1_marks    = 0L,
                    v2_marks    = 0L,
                    v3_marks    = 0L,
                    v4_marks    = 0L,
                    v5_marks    = 0L,
                    v6_marks    = 0L,
                    sec_to_resp = 0L,
                    sec_on_pg   = 0L,
                    input_inter = NA,
                    resp_inter  = NA)
  }
  
  ## Pivot each var longer and cbind  back together at end.
  resp_longer <- dat %>%
    dplyr::select(
      key, participant_num, full_perm_num, prolific_id, sim_nm,
      period, eval, factor, vc, p_dim, location, input_inter,
      resp_inter, sec_to_resp, sec_on_pg, bar, v1_resp:v6_resp) %>%
    tidyr::pivot_longer(cols = v1_resp:v6_resp,
                        names_to = "var_num",
                        values_to = "resp",
                        values_drop_na = TRUE)
  
  marks_longer <- dat %>%
    dplyr::select(key, sim_nm, v1_marks:v6_marks) %>%
    tidyr::pivot_longer(cols = v1_marks:v6_marks,
                        names_to = "var_num",
                        values_to = "marks",
                        values_drop_na = TRUE)
  signal_longer <- dat %>%
    dplyr::select(key, sim_nm, v1_signal:v6_signal) %>%
    tidyr::pivot_longer(cols = v1_signal:v6_signal,
                        names_to = "var_num",
                        values_to = "signal",
                        values_drop_na = TRUE)
  weight_longer <- dat %>%
    dplyr::select(key, sim_nm, v1_weight:v6_weight) %>%
    tidyr::pivot_longer(cols = v1_weight:v6_weight,
                        names_to = "var_num",
                        values_to = "weight",
                        values_drop_na = TRUE)
  accuracy_longer <- dat %>%
    dplyr::select(c(key, sim_nm, v1_accuracy:v6_accuracy)) %>%
    tidyr::pivot_longer(cols = v1_accuracy:v6_accuracy,
                        names_to = "var_num",
                        values_to = "accuracy",
                        values_drop_na = TRUE)
  if(all.equal(
    nrow(resp_longer), nrow(marks_longer), nrow(signal_longer), 
    nrow(weight_longer), nrow(accuracy_longer)) == FALSE
  ) error("!!!all nrow() not equal!!!")
  ## cbind(), left_join not working.
  ret <- cbind(
    resp_longer, marks_longer[, 4L], signal_longer[, 4L],
    weight_longer[, 4L], accuracy_longer[, 4L]
  )
  
  ret <- ret %>%
    dplyr::mutate(key = as.factor(key),
                  participant_num = factor(participant_num, 
                                           levels = 1L:max(participant_num)),
                  full_perm_num   = factor(full_perm_num, 
                                           levels = 1L:max(full_perm_num)),
                  prolific_id = as.factor(prolific_id),
                  sim_nm      = as.factor(sim_nm),
                  factor      = as.factor(factor),
                  period      = as.factor(period),
                  eval        = factor(eval, levels = c("t1", 1L:2L, "t2", 3L:4L, "t3", 5L:6L)),
                  is_training = ifelse(substr(eval, 1L, 1L) == "t", TRUE, FALSE),
                  vc          = factor(vc, c("EEE", "EEV", "banana")),
                  p_dim       = factor(as.integer(substr(p_dim, 2L, 2L)),
                                       levels = c(4L, 6L)),
                  location    = as.factor(location),
                  var_num     = as.factor(substr(var_num, 2L, 2L)),
    ) %>% tibble::as.tibble()
  return(ret)
}

#' @example
#' ans_tbl <- readRDS(file = "./apps/spinifex_study/www/ans_tbl.rds")
#' tgt <- ans_tbl %>% dplyr::filter(sim_nm == "EEV_p6_33_66_rep2")
#' dat_longer <- pivot_longer_resp_ans_tbl(tgt)
#' dat_longer_agg <- aggregate_task_vars(dat_longer)
#' 
## Aggregate to the task grain.
aggregate_task_vars <- function(df_long){
  df_long %>%
    dplyr::group_by(key, participant_num, full_perm_num, prolific_id, sim_nm, 
                    factor, period, eval, is_training, vc, p_dim, location) %>%
    dplyr::summarise(task_input_inter = mean(input_inter),
                     task_resp_inter = mean(resp_inter),
                     max_sec_to_resp = max(sec_to_resp),
                     max_sec_on_pg = max(sec_on_pg),
                     cnt_resp = sum(resp),
                     task_marks = sum(marks),
                     z_weight_check = sum(weight)
    ) %>% dplyr::ungroup() %>%
    tibble::as_tibble()
}



### Originally ggproto_pca_biplot.r -----
require("ggplot2")
#' @example
#' dat <- tourr::flea[, 1:6]
#' clas <- tourr::flea[, 7]
#' ggplot() + theme_void() +
#'   ggproto_pca_biplot(dat, aes_clas = clas)
ggproto_pca_biplot <- function(
  dat,
  x_pc_num = 1L,
  y_pc_num = 2L,
  aes_clas,
  brewer_pal = RColorBrewer::brewer.pal(8L, "Dark2")[c(1L, 2L, 3L, 6L, 8L)],
  text_size = 5L
){
  axes_position <- "left"
  pca_obj <- prcomp(as.matrix(dat))
  proj <- as.data.frame(pca_obj$x[, c(x_pc_num, y_pc_num)])
  bas <- data.frame(pca_obj$rotation[, c(x_pc_num, y_pc_num)])
  bas <- scale_axes(bas, axes_position, proj)
  colnames(proj) <- c("x", "y")
  proj$aes_clas  <- aes_clas
  colnames(bas)  <- c("x", "y")
  
  angle <- seq(0L, 2L * pi, length = 360L)
  circ  <- spinifex::scale_axes(data.frame(x = cos(angle), y = sin(angle)),
                                axes_position, proj)
  zero  <- spinifex::scale_axes(data.frame(x = 0L, y = 0L),
                                axes_position, proj)
  
  asp_r <- 
    diff(range(c(proj[, 2L], circ[, 2L]))) /
    diff(range(c(proj[, 1L], circ[, 1L])))
  point_aes <- ggplot2::aes(x, y) ## Initialize
  if(missing(aes_clas) == FALSE){
    point_aes <- ggplot2::aes(
      x = x, y = y,
      color = aes_clas,
      fill  = aes_clas,
      shape = aes_clas)
  }
  
  
  ### ggproto
  list(
    ggplot2::scale_colour_manual(values = brewer_pal),
    ggplot2::scale_fill_manual(values = brewer_pal),
    ## Themes and aesthetics
    ggplot2::theme(legend.position = "none", ## no legend
                   aspect.ratio = asp_r),
    ## Data points
    ggplot2::geom_point(mapping = point_aes,
                        proj,
                        size = 1),
    ## Circle path
    ggplot2::geom_path(ggplot2::aes(x = x, y = y),
                       circ,
                       color = "grey80", size = 1L, inherit.aes = FALSE),
    ## Axis segments
    ggplot2::geom_segment(ggplot2::aes(x = x, xend = zero[, 1L],
                                       y = y, yend = zero[, 2L]),
                          bas,
                          size = 1L, colour = "grey50"),
    ## Axis label text
    ggplot2::geom_text(ggplot2::aes(x = x, y = y, label = colnames(dat)),
                       bas,
                       size = text_size, colour = "grey50", #fontface = "bold",
                       vjust = "outward", hjust = "outward")
  )
}


### Originally ggproto_ans_plot.r -----
require("ggplot2")

#' @example
#' str(dat)
#' ggplot(dat) +
#'   ggproto_ans_plot(dat) +
#'   facet_wrap(vars(sim_nm)) + theme_minimal()

## ggproto for the ans_plot
ggproto_ans_plot <- function(
  resp_ans_longer,
  brewer_pal = RColorBrewer::brewer.pal(8L, "Dark2")){
  ## List of ggproto objects
  lab_fill <- "Varaiable cluster seperation"
  ret <- list(
    ## Boxplot, signal
    ggplot2::geom_bar(ggplot2::aes(x = var_num, y = signal, fill = lab_fill),
                      resp_ans_longer, position = "dodge", stat = "identity",
                      width = .8),
    
    ## Titles and colors
    ggplot2::labs(x = "Variable number", y = "Value"),
    ggplot2::theme(legend.position = "bottom",
                   legend.direction = "horizontal"),
    ggplot2::scale_fill_manual(
      values = c(brewer_pal[1L], "grey80", "lightblue"), name = "",
      labels = c("Varaiable cluster seperation", "selected", "not selected")),
    ggplot2::scale_colour_manual(values = c("green", "red"),
                                 name = "", labels = c("marks (+)", "marks (-)"))
  )
  
  ## Add in the bar and weight
  p <- 6L #<- length(unique(resp_ans_longer$var_num))
  mark_col <- dplyr::if_else(sign(resp_ans_longer$accuracy) == 1L, "green", "red")
  ret <- c(ret,
           list(
             ## Marks vertical line segment
             ggplot2::geom_segment(ggplot2::aes(x = var_num, xend = var_num,
                                                y = 0, yend = weight),
                                   resp_ans_longer, colour = mark_col, size = 1.5),
             ## 0 line
             ggplot2::geom_hline(yintercept = 0L, size = 1L),
             ## Uniform bar
             ggplot2::geom_hline(ggplot2::aes(yintercept = bar),
                                 resp_ans_longer,
                                 size = 1L, linetype = 2L),
             ## Uniform bar text
             ggplot2::geom_text(ggplot2::aes(x = p + 1L, y = bar + .07,
                                             label = paste0("1/p = ", round(bar, 2))),
                                resp_ans_longer,
                                size = 4L, hjust = 1L)
           )
  )
  
  return(ret)
}


==> R/double_checking_marks.r <==
## In the paper the support of the marks is regularly outside of [-1, 1]
#### ; trying to double check that here. using the same simulation 
####   shown in figure 3; EEV_p6_33_66_rep2


# Checking original simulation -----
## Validate mean diff between clusters a and b, absolute, not as a rate
load("~/R/spinifex_study/apps_supplementary/data/EEV_p6_33_66_rep2.rda")
#str(EEV_p6_33_66_rep2)
## Attached means between clusters a and b
claim <- attr(EEV_p6_33_66_rep2, "var_mean_diff_ab") ## ABS mean diff between a and b
clas  <- attr(EEV_p6_33_66_rep2, "cluster")
## Double checking:
means_cl_a <- colMeans(EEV_p6_33_66_rep2[clas == "cl a", ])
means_cl_b <- colMeans(EEV_p6_33_66_rep2[clas == "cl b", ])
check_diff_ab <- abs(means_cl_a - means_cl_b)
all(claim == check_diff_ab) ## Checks out
## It seem like the ABS mean diff is correct.
## before generalizing will check the weights as well.


# Checking resp_tbl/ans_tbl -----
## Example checking mean diff between clusters a and b

## Originally created and saved here: make_save_ans_tbl()
if(F)
  file.edit("./apps/spinifex_study/resp_tbl.r")
## Which creates and saves the following table
ans_tbl <- readRDS("~/R/spinifex_study/apps/spinifex_study/www/ans_tbl.rds")
#View(ans_tbl)
.sim <- ans_tbl[ans_tbl$sim_nm == "EEV_p6_33_66_rep2",]
print(.sim, width = 1000)
## Checking mean difference between clusters a and b
claim_frac_abs_cl_sep <- .sim[, 3:8]
sum(claim_frac_abs_cl_sep) ## note that this is rate of cluster separation; sum is 1!
## create check, rate of cl sep.
check_frac_abs_cl_sep <- check_diff_ab / sum(check_diff_ab)
all(claim_frac_abs_cl_sep == check_frac_abs_cl_sep) ## Checks out

## Checking weights; variable difference from bar
claim_weights <- .sim[, 9:14]
check_weights <- check_frac_abs_cl_sep - 1 / 6
all(claim_weights == check_weights) ## Checks out
sum(check_weights) ## weights sum to 0

## Checking Accuracy:
claim_accuracy <- .sim[, 15:20]
check_accuracy <- sign(check_weights) * sqrt(abs(check_weights))
all(claim_accuracy == check_accuracy) ## checks out, see below
## Note thar check_ is for the original (sqrt) measure, had since changed to the [0, 1]
## Version and not going to the squared measure

# Below is about 01 measure ----
## now we are going to squared measure, no expectation of suming to 0 or in [0,1]
#### Di says no need to sum to 0 or be [0,1] bound; going to squared weights

## _!!!Here is an issue!!!_ ----
#### Sum of weights is 0, but not accuracy; issue with non-linear scaling.
sum(check_accuracy)
sum(check_accuracy[sign(check_accuracy) ==  1])
sum(check_accuracy[sign(check_accuracy) == -1])

## Findings ----
#### Accuracy not in [-1, 1] because of the non-linear scaling of more variables 
#### below uniform distribution, But still want to scale magnetude; so apply
#### a linear fraction sclaling to each sign of the accurcay after the ^2 scaling

## response: Changing ans_tbl, then resp_tbl again
if(F)
  file.edit("./apps/spinifex_study/resp_tbl.r")
## Weights going from: _ * sqrt(w_i)
##                 to: _ * { w_+^2 / sum(w_+^2) | Pos elements
##                         { w_-^2 / sum(w_-^2) | Neg elements

#### ans_tbl changed in file above
## Check ans_tbl ----
library(dplyr)
library(tidyr)
ans_tbl <- readRDS("~/R/spinifex_study/apps/spinifex_study/www/ans_tbl.rds")

### Check signal
## Check signal; fraction of total cluster separation
ans_tbl %>%
    rowwise() %>%
    dplyr::select(sim_nm, v1_signal, v2_signal, v3_signal, v4_signal, v5_signal, v6_signal) %>%
    pivot_longer(!sim_nm, "var", values_to = "signal", values_drop_na = TRUE) %>%
    group_by(sim_nm) %>%
    summarise(sum     = sum(signal),
              sum_pos = sum(signal[sign(signal) ==  1]),
              sum_neg = sum(signal[sign(signal) == -1]))
## Good

### Check weight
ans_tbl %>%
  rowwise() %>%
  dplyr::select(sim_nm, v1_weight, v2_weight, v3_weight, v4_weight, v5_weight, v6_weight) %>%
  pivot_longer(!sim_nm, "var", values_to = "weight", values_drop_na = TRUE) %>%
  group_by(sim_nm) %>%
  summarise(sum     = sum(weight),
            sum_pos = sum(weight[sign(weight) ==  1]),
            sum_neg = sum(weight[sign(weight) == -1]))
## Good; zeros out

## Check accuracy; 
ans_tbl %>%
  rowwise() %>%
  dplyr::select(sim_nm, v1_accuracy, v2_accuracy, v3_accuracy, v4_accuracy, v5_accuracy, v6_accuracy) %>%
  pivot_longer(!sim_nm, "var", values_to = "accuracy", values_drop_na = TRUE) %>%
  group_by(sim_nm) %>%
  summarise(sum     = sum(accuracy),
            sum_pos = sum(accuracy[sign(accuracy) ==  1]),
            sum_neg = sum(accuracy[sign(accuracy) == -1]))
## Good; zeros out

### Change measure to v2_01scaled -----
## then Apply to resp_tbl
library(dplyr)
raw <- readRDS("./paper/data_study/raw.rds")
colnames(raw)
length(33:ncol(raw)) ## Note that the last 19 columns are the ans_tbl
resp <- raw[, 1:32]
ans_tbl <- readRDS("~/R/spinifex_study/apps/spinifex_study/www/ans_tbl.rds")
tmp <- left_join(resp, ans_tbl, by = "sim_nm")
colnames(tmp)
#str(tmp) ## NA's keep in mind the grain of the response table is app pager; finer than trial eval.

## For each row, if *_accuracy not NA, apply over *_marks
r_idx <- which(!(tmp$v1_accuracy %>% is.na())) ## numeric row index of simulations
.m <- sapply(r_idx, FUN = function(i){
  ## If row has non-na value of v1_weight, replace marks
  tmp$v1_marks[i] <<- tmp$v1_resp[i] * tmp$v1_accuracy[i]
  tmp$v2_marks[i] <<- tmp$v2_resp[i] * tmp$v2_accuracy[i]
  tmp$v3_marks[i] <<- tmp$v3_resp[i] * tmp$v3_accuracy[i]
  tmp$v4_marks[i] <<- tmp$v4_resp[i] * tmp$v4_accuracy[i]
  ## and for Var 5/6 if applicable.
  if(tmp$p_dim[i] == "p6"){
    tmp$v5_marks[i] <<- tmp$v5_resp[i] * sign(tmp$v5_weight[i]) * sqrt(abs(tmp$v5_weight[i]))
    tmp$v6_marks[i] <<- tmp$v6_resp[i] * sign(tmp$v6_weight[i]) * sqrt(abs(tmp$v6_weight[i]))
    tmp$task_marks[i] <<- tmp$v1_marks[i] + tmp$v2_marks[i] +
      tmp$v3_marks[i] + tmp$v4_marks[i] + tmp$v5_marks[i] + tmp$v6_marks[i]
  }else{ ## Task marks for dim = p4
    tmp$task_marks[i] <<- tmp$v1_marks[i] + tmp$v2_marks[i] +
      tmp$v3_marks[i] + tmp$v4_marks[i]
  }
})
## Check accuracy
tmp %>%
  dplyr::filter(is.na(task_marks) == FALSE) %>%
  dplyr::select(factor, task_marks) %>%
  dplyr::group_by(factor) %>%
  dplyr::summarise(mean = mean(task_marks),
                   sd   = sd(task_marks),
                   min  = min(task_marks),
                   max  = max(task_marks)) ## Note Grand tour never gets all wrong.
saveRDS(tmp, "./paper/data_study/raw.rds")


## Checking results with mixed_model_regression.rmd.
#### RESULTS are different, but doesn't look too different from the violin plots
#### Will continue checking tomorrow.
factor_agg <- function(tib){
  tib %>%
    dplyr::filter(is.na(task_marks) == FALSE) %>%
    dplyr::select(factor, task_marks) %>%
    dplyr::group_by(factor) %>%
    dplyr::summarise(mean = mean(task_marks),
                     sd   = sd(task_marks),
                     min  = min(task_marks),
                     max  = max(task_marks))
}
v1 <- readRDS("./paper/data_study/raw___v1_sqrt.rds")
v2 <- readRDS("./paper/data_study/raw_01scaled.rds")
factor_agg(v1)
factor_agg(v2)

## Rerun mixed_model_regression.rmd ----
#### then other figures and tables

## After running mixed model regression still off; check dat_qual
dat_qual <- readRDS("./paper/data_study/dat_qual.rds")
dat_qual %>%
  dplyr::select(Factor, Marks) %>%
  dplyr::group_by(Factor) %>%
  dplyr::summarise(mean = mean(Marks),
                   sd   = sd(  Marks),
                   min  = min( Marks),
                   max  = max( Marks))
## Ok, good now bounded in [-1, 1]; but Means have changed a lot...

## Checking Logic getting to dat_qual, as Factor mean Marks have changed significantly.
#### seem quite reasonable, keep in mind that this data has training, partial 
#### trial and over sampled permutations that are removed in the analysis.

#### The sizable differnce in means may be an effort effect or easy of training,
#### resulting in much better performance






# Below is about squared measure ----
## ns, 05 Feb 2022
if(F)
  file.edit("./apps/spinifex_study/resp_tbl.r")
## Make change to the answer table then join it to the responses.
#### see make_save_ans_tbl()


### Change measure to v3_sq -----
## then Apply to resp_tbl
library(dplyr)
raw <- readRDS("./paper/data_study/raw.rds")
colnames(raw)
length(33:ncol(raw)) ## Note that the last 19 columns are the ans_tbl
resp <- raw[, 1:32]
ans_tbl <- readRDS("~/R/spinifex_study/apps/spinifex_study/www/ans_tbl.rds")
tmp <- left_join(resp, ans_tbl, by = "sim_nm")
colnames(tmp)
#str(tmp) ## NA's keep in mind the grain of the response table is app pager; finer than trial eval.

## For each (non NA) row, if *_accuracy, apply over *_marks
r_idx <- which(!(tmp$v1_accuracy %>% is.na())) ## numeric row index of simulations
.m <- sapply(r_idx, FUN = function(i){
  ## If row has non-na value of v1_weight, replace marks
  tmp$v1_marks[i] <<- tmp$v1_resp[i] * tmp$v1_accuracy[i]
  tmp$v2_marks[i] <<- tmp$v2_resp[i] * tmp$v2_accuracy[i]
  tmp$v3_marks[i] <<- tmp$v3_resp[i] * tmp$v3_accuracy[i]
  tmp$v4_marks[i] <<- tmp$v4_resp[i] * tmp$v4_accuracy[i]
  ## and for Var 5/6 if applicable.
  if(tmp$p_dim[i] == "p6"){
    tmp$v5_marks[i] <<- tmp$v5_resp[i] * sign(tmp$v5_weight[i]) * sqrt(abs(tmp$v5_weight[i]))
    tmp$v6_marks[i] <<- tmp$v6_resp[i] * sign(tmp$v6_weight[i]) * sqrt(abs(tmp$v6_weight[i]))
    tmp$task_marks[i] <<- tmp$v1_marks[i] + tmp$v2_marks[i] +
      tmp$v3_marks[i] + tmp$v4_marks[i] + tmp$v5_marks[i] + tmp$v6_marks[i]
  }else{ ## Task marks for dim = p4
    tmp$task_marks[i] <<- tmp$v1_marks[i] + tmp$v2_marks[i] +
      tmp$v3_marks[i] + tmp$v4_marks[i]
  }
})
## Check accuracy
tmp %>%
  dplyr::filter(is.na(task_marks) == FALSE) %>%
  dplyr::select(factor, task_marks) %>%
  dplyr::group_by(factor) %>%
  dplyr::summarise(mean = mean(task_marks),
                   sd   = sd(task_marks),
                   min  = min(task_marks),
                   max  = max(task_marks))
saveRDS(tmp, "./paper/data_study/raw.rds")


## Checking results with mixed_model_regression.rmd.
factor_agg <- function(tib){
  tib %>%
    dplyr::filter(is.na(task_marks) == FALSE) %>%
    dplyr::select(factor, task_marks) %>%
    dplyr::group_by(factor) %>%
    dplyr::summarise(mean = mean(task_marks),
                     sd   = sd(task_marks),
                     min  = min(task_marks),
                     max  = max(task_marks))
}
v1 <- readRDS("./paper/data_study/raw___v1_sqrt.rds") 
v2 <- readRDS("./paper/data_study/raw___v2_01scaled.rds")
v3 <- readRDS("./paper/data_study/raw.rds") ##~___v3_sq.rds
factor_agg(v1)
factor_agg(v2)
factor_agg(v3) ## Hmm grand-pca ~ as much as radial-pca, surprising

## Rerun mixed_model_regression.rmd ----
#### then other figures and tables


==> R/fig_biplot_scoring.r <==
## Setup -----
{
  require("ggplot2")
  require("spinifex")
  require("magrittr")
  require("patchwork")
  
  ## For figClSep
  set.seed(2022)
  .n <- 100
  cl1  <- data.frame(
    V1 = rnorm(n = .n, mean = 0, sd = 1),
    V2 = rnorm(n = .n, mean = 0, sd = 1),
    V3 = rnorm(n = .n, mean = 0, sd = 1),
    V4 = rnorm(n = .n, mean = 0, sd = 1)
  )
  cl2  <- data.frame(
    V1 = rnorm(n = .n, mean = 0, sd = 1),
    V2 = rnorm(n = .n, mean = 4, sd = 1),
    V3 = rnorm(n = .n, mean = 0, sd = 3),
    V4 = rnorm(n = .n, mean = 0, sd = 1)
  )
  dat  <- rbind(cl1, cl2)
  clas <- rep(c("A", "B"), each = .n)
  bas1 <- basis_olda(dat, clas, d = 4)[, c(4, 3)]
  
  bas2 <- tourr::basis_random(4, 2)
  bas2[2,] <- bas2[2, ] / 20
  bas2 <- tourr::orthonormalise(bas2)
  # fig_cl_sep -----
  (ClSep1 <- ggtour(bas1, dat) +
     proto_basis() +
     proto_point(aes_args = list(color = clas, shape = clas), list(size=1)) +
     labs(color = "Cluster", shape = "Cluster", title= "a") +
     theme(panel.border = element_rect(fill = NA)))
  (ClSep2 <- ggtour(bas2, dat) +
      proto_basis() +
      proto_point(aes_args = list(color = clas, shape = clas), list(size=1)) +
      labs(color = "Cluster", shape = "Cluster", title= "b") +
      theme(legend.position = "none",
            panel.border = element_rect(fill = NA)))
  (pw <- ClSep1 + ClSep2)
}
if(F){
  ggsave("./paper/figures/figClSep.pdf", pw,
         device = "pdf", width = 3.48*2+0.17, height = 3, units = "in")
}

## fig_radial_tour -----
bas <- basis_olda(dat, clas, d = 4)[, c(4, 3)]
# y <- as.matrix(dat) %*% bas %>% as.data.frame()
# GGally::ggpairs(y, ggplot2::aes(color = clas))
mt_path <- manual_tour(bas, 2, data = dat)

ggt <- ggtour(mt_path, dat, .3) +
  proto_point(list(color = clas, shape = clas)) +
  proto_basis(line_size = .6) + theme(legend.position = "off")
## Use this to pick frame 2 (full), 8 (half), 10 (0)
(fs <- filmstrip(ggt, ncol = 3))

interp <- spinifex:::interpolate_manual_tour(mt_path, angle = .3)
bas_full <- interp[,,2]
bas_half <- interp[,,5]
bas_zero <- interp[,,8]
attr(bas_full, "manip_var") <-
  attr(bas_half, "manip_var") <-
  attr(bas_zero, "manip_var") <- attributes(mt_path)$manip_var

full <- ggtour(bas_full, dat, .3) +
  proto_point(list(color = clas, shape = clas), list(size=1)) +
  proto_basis(line_size = .6) +
  proto_origin() +
  ggtitle("a") +
  theme(legend.position = "off",
        panel.border = element_rect(fill = NA))
half <- ggtour(bas_half, dat, .3) +
  proto_point(list(color = clas, shape = clas), list(size=1)) +
  proto_basis(line_size = .6) + 
  proto_origin() +
  ggtitle("b") +
  theme(panel.border = element_rect(fill = NA),
        legend.title = element_text()) +
  labs(color = "Cluster", size="Cluster", shape="Cluster")
zero <- ggtour(bas_zero, dat, .3) +
  proto_point(list(color = clas, shape = clas), list(size=1)) +
  proto_basis(line_size = .6) +
  proto_origin() +
  ggtitle("c") +
  theme(legend.position = "off",
        panel.border = element_rect(fill = NA))
(pw <- full + half + zero)
if(F){
  ggsave("./paper/figures/figRadialTour.pdf", pw, device = "pdf",
         width = 3.48*2+0.17, height = 2.2, units = "in")
}


## Make figBiplotScoring.pdf -----

## For figBiplotScoring
tgt_sim_nm <- "EEV_p6_33_66_rep2"
tgt_fp <- paste0("./apps_supplementary/data/", tgt_sim_nm, ".rda") 
load(tgt_fp, envir = globalenv())
dat  <- get(tgt_sim_nm)
bas  <- basis_pca(dat, d = 4)[, c(1, 4)]
clas <- attr(dat, "cluster")
source("./paper/R/9_util_funcs.r") ## previously ggproto_pca_biplot.r
if(F)
  file.edit("./paper/R/9_util_funcs.r")

### Left pane ----
proj <- as.matrix(dat) %*% bas %>% as.data.frame()
(gg1 <- ggplot(proj, aes(PC1, PC4)) +
    geom_point(aes(shape = clas, color = clas), size=1) +
    draw_basis(bas, proj) + coord_fixed() +
    theme_void() +
    theme(axis.title = element_text(),
          plot.title = element_text(hjust = 0.5),
          plot.subtitle = element_text(hjust = 0.5),
          legend.position = "off",
          axis.title.y = element_text(angle = 90)) +
    scale_color_brewer(palette = "Dark2") +
    scale_fill_brewer( palette = "Dark2") +
    labs(subtitle = "Visual: PCA, location: 33/66%, \n Shape: EEV, dimension: 6 & 4 clusters",
         x = "PC1", y = "PC4", color = "color", shape = "shape"))

### right pane, w and acc bars ----
ans_tbl    <- readRDS("./apps/spinifex_study/www/ans_tbl.rds")
sub        <- ans_tbl %>% dplyr::filter(sim_nm == tgt_sim_nm)
sub_longer <- pivot_longer_resp_ans_tbl(dat = sub)

gg2 <- ggplot() + theme_bw() +
  ggproto_ans_plot(sub_longer) +
  theme(plot.title = element_text(hjust = 0.5),
        plot.subtitle = element_text(hjust = 0.5),
        axis.title.y = element_text(hjust = .5)) +
  labs(y = "Bars: observed cluster separation\nLines: accuracy weights if selected", x = "Variable") +
  theme(legend.position = "off")

(final <- cowplot::plot_grid(gg1, gg2 + theme(aspect.ratio = 8/6), rel_widths = c(1.8, 1)))
if(F){
  ggsave("./paper/figures/figBiplotScoring.pdf", final,
         device = "pdf", width = 3.48*2+0.17, height = 3, units = "in")
}



==> R/fig_exp_factors.r <==
## Setup -----
{
  require(ggforce)
  require(ggplot2)
  require(ggExtra)
  require(magrittr)
  require(spinifex)
  require(cowplot)
  
  this_theme <- list(
    theme_bw(),
    scale_color_brewer(palette = "Dark2"),
    scale_fill_brewer( palette = "Dark2"),
    labs(x="",y=""), ## clear titles
    #coord_fixed(),
    theme(axis.text  = element_blank(),
          axis.ticks = element_blank(),
          legend.position = "off",
          plot.title = element_text(hjust = 0.5),
          plot.subtitle = element_text(hjust = 0.5))
  )
  
  load("./apps_supplementary/data/EEE_p4_0_1_rep1.rda") ## load obj EEE_p4_0_1_rep1
  dat  <- EEE_p4_0_1_rep1
  clas <- attr(EEE_p4_0_1_rep1, "cluster")
  bas1 <- spinifex::basis_pca(EEE_p4_0_1_rep1)
  gt   <- tourr::save_history(EEE_p4_0_1_rep1, tour_path = grand_tour(), max_bases = 1)
  bas2 <- matrix(gt[[1]], nrow=4, ncol=2, dimnames = list(colnames(dat)))
  bas3_st <- basis_half_circle(EEE_p4_0_1_rep1)
  mt   <- manual_tour(bas3_st, manip_var = 2)
  bas3 <- spinifex:::interpolate_manual_tour(mt, .05)[,,17]
  attr(bas3, "manip_var") <- 2
}

## figExpFactors.pdf ----

###### Factor ------
.t <- c("PCA", "Grand tour", "Radial tour")
.st <- c("Discrete jump to \n selected PC pair",
         "Animation through \n random bases",
         "Animation changing \n the selected variable")
.x <- c("PC i", "", "")
.y <- c("PC j", "", "")
.m <- sapply(1:3, function(i){
  .fct <- spinifex::ggtour(get(paste0("bas", i), envir = globalenv())) +
    proto_basis("center") +
    this_theme +
    labs(x = .x[i], y = .y[i], title = .t[i], subtitle = .st[i])
  assign(paste0("fct", i), .fct, envir = globalenv())
})


###### Location ------
### 0/100 33/66, 50/50
# cl1 <- rnorm(140, 0, 1)
# cl2 <- rnorm(140, 2, 1)
##     Cluster A         Cluster B
set.seed(123)
x <- c(rnorm(140, 0, 1), rnorm(140, 2, 1)) ## signal
y <- c(rnorm(140, 0, 1), rnorm(140, 0, 1)) ## noise
location_df <- data.frame( ## angles are 0, 30, 45 respectively
  name    = factor(rep(c("0/100%", "33/66%", "50/50%"), each = 2 * 140),
                   levels = c("0/100%", "33/66%", "50/50%")),
  cluster = as.factor(rep(rep(c("a", "b"), each = 140), times = 3)),
  signal  = c(cos(0)*x + sin(0)*y, cos(pi/6)*x + sin(pi/6)*y, cos(pi/4)*x + sin(pi/4)*y),
  noise   = c(-sin(0)*x + cos(0)*y, -sin(pi/6)*x + cos(pi/6)*y, -sin(pi/4)*x + cos(pi/4)*y)
)
.rang <- range(location_df$signal)
lvls  <- levels(location_df$name)
x_nms <- c("1*V1 + 0*V2", ".866*V1 + .5*V2", ".7071*V1 + .7071*V2")
for(i in 1:length(lvls)){
  g <- location_df[location_df$name==lvls[i], ] %>%
    ggplot() +
    geom_vline(xintercept = 0, linetype = 1) +
    geom_vline(xintercept = 2, linetype = 2) +
    geom_density(aes(x=signal, y=..ndensity.., fill = cluster), alpha = .5) +
    this_theme +
    theme(axis.title =  element_text(), aspect.ratio = 1) +
    ggplot2::labs(x = x_nms[i], y = "") +
    labs(subtitle = lvls[i]) +
    xlim(.rang)
  assign(paste0("loc", i), g, envir = globalenv())
}
if(F)
  loc3

###### Shape ------
## EEE, EEV, EVV*
shape_df <- data.frame(
  name = factor(c(rep(c("EEE", "EEV"), each = 3), rep("EVV, banana transformed", 7)),
                levels = c("EEE", "EEV", "EVV, banana transformed")),
  cluster = as.factor(c(rep(c("a", "b", "c"), 3), rep("b", 4))),
  x = c(rep(c(-1, 1, -1), 3), .5,   0,  .5,  0),
  y = c(rep(c(-1, -1, 1), 3), -1.5, -2, -.5, 0),
  a = c(rep(1, 6),  rep(c(.5, .4, 1), 1),  rep(.4, 4)),
  b = c(rep(.5, 6), rep(c(.5, .4, .5), 1), rep(.4, 4)),
  angle = c(rep(pi / 4, 3),           ## EEE
            rep(pi / 4, 2), -pi / 4,  ## EEV
            0, 0, -pi / 4, rep(0, 4)) ## EVV_banana
)
ellipse_df <- data.frame(
  name = c("EEI", "EEI", "EVI"),
  cluster = rep("(d)", 3),
  x = rep(-1,   3),
  y = rep(-1,   3),
  a = rep(.425, 3),
  b = rep(.425, 3),
  angle = rep(0, 3)
)
lvls <- levels(shape_df$name)
for(i in 1:length(lvls)){
  g <- shape_df[shape_df$name == lvls[i],] %>%
    ggplot() +
    ## Clusters a:c
    geom_ellipse(aes(x0 = x, y0 = y, a = a, b = b,
                     angle = angle, color = cluster), size = 1) +
    ## Cluster d
    geom_ellipse(aes(x0 = x, y0 = y, a = a, b = b,
                     angle = angle, color = cluster),
                 data = ellipse_df[i, ],
                 size = .6, linetype = 2, alpha = .5) +
    this_theme +
    coord_fixed() +
    xlim(-2.2,2.2) + ylim(-2.4,2) +
    labs(subtitle = lvls[i])
  if(i != length(lvls)) ## Add text on first 2, but not the last one.
    g <- g + 
      ## Cluster letters a-c
      geom_text(aes(x = x, y = y, label = cluster, color = cluster), size = 7) +
      ## Cluster letter d
      geom_text(aes(x = x - .5, y = y + .5, color = cluster),
                data = ellipse_df[i, ], size = 4, alpha =.7,
                label = "(d)")
  assign(paste0("shp", i), g, envir = globalenv())
}


###### Dim ------
load("./apps_supplementary/data/EEE_p4_0_1_rep1.rda") ## load obj EEE_p4_0_1_rep1
load("./apps_supplementary/data/EEE_p6_0_1_rep1.rda") ## load obj EEE_p5_0_1_rep1
str(EEE_p4_0_1_rep1)
bas4  <- spinifex::basis_half_circle(EEE_p4_0_1_rep1)
bas6  <- spinifex::basis_half_circle(EEE_p6_0_1_rep1)
clas4 <- attr(EEE_p4_0_1_rep1, "cluster")
clas6 <- attr(EEE_p6_0_1_rep1, "cluster")
dim4  <- ggtour(bas4) +
  proto_basis() +
  this_theme + 
  ggplot2::labs(subtitle = "3 clusters in 4 dimensions")
dim6  <- ggtour(bas6) +
  proto_basis() +
  this_theme + 
  ggplot2::labs(subtitle = "4 clusters in 6 dimensions")
## text block about cluster d
dim_txt <- ggplot() +
  geom_text(aes(0, 0), size = 3.3, hjust = .5, vjust = .3, label =
"Cluster 'd', above, only exists
when there are six dimensions,
is spherical, and a has cluster
separation orthogonal to the plane
of the other three isodensities.") +
  theme_void() +
  theme(text = element_text(hjust = 0, vjust = .5))

### Cowplot munging ------
.gg_empty <- ggplot() + theme_void()
fct_row   <- plot_grid(fct1, fct2, fct3,    nrow = 1)
loc_row   <- plot_grid(loc1, loc2, loc3,    nrow = 1)
shp_row   <- plot_grid(shp1, shp2, shp3,    nrow = 1)
dim_row   <- plot_grid(dim4, dim6, dim_txt, nrow = 1)
.m        <- gc()
gg_matrix <- plot_grid(fct_row, loc_row, shp_row,
                       dim_row, ncol = 1, rel_heights = c(1,.8,.8,.8))

header_row <- ggplot() + 
  labs(title = "Levels of the experimental factors") + 
  theme_void() +
  theme(plot.title = element_text(hjust = 0.5, size = 18))
header_matrix <- plot_grid(header_row, gg_matrix, ncol = 1, rel_heights = c(0.06, 1))

t_fct   <- ggplot() + 
  labs(title = "Factor") +
  theme_void()+
  theme(plot.title = element_text(angle = 90))
t_loc   <- ggplot() +
  labs(title = "Location") +
  theme_void()+
  theme(plot.title = element_text(angle = 90))
t_shp   <- ggplot() +
  labs(title = "Shape") +
  theme_void()+
  theme(plot.title = element_text(angle = 90))
t_dim   <- ggplot() +
  labs(title = "Dimension") +
  theme_void() +
  theme(plot.title = element_text(angle = 90))
tbl_col <- plot_grid(.gg_empty, t_fct, t_loc, t_shp, t_dim,
                     ncol = 1, rel_heights = c(1.1,1.2,1.2,1.2,1))
final   <- plot_grid(tbl_col, header_matrix, nrow = 1, rel_widths = c(0.05, 1))

### save  figExpFactors.pdf ----
if(F)
  ggsave("./paper/figures/figExpFactors.pdf", final,
         device = "pdf", width = 6.25, height = 9, units = "in")



==> R/fig_model_families.r <==
## Setup -----
{
  library(ggforce)
  library(ggplot2)
  library(ggExtra)
  library(magrittr)
  library(spinifex)
  library(cowplot)
  palette(RColorBrewer::brewer.pal(8, "Dark2"))
  my_theme <- list(
    theme_bw(),
    scale_color_brewer(palette = "Dark2"),
    scale_fill_brewer( palette = "Dark2"),
    labs(x="",y=""), ## clear titles
    #coord_fixed(),
    theme(axis.text  = element_blank(),
          axis.ticks = element_blank(),
          legend.position = "off",
          plot.title = element_text(hjust = 0.5),
          plot.subtitle = element_text(hjust = 0.5),
          plot.margin = margin(t = .5,r = .5, b = .5, l = .5, "lines")
    )
  )
  
  load("./apps_supplementary/data/EEE_p4_0_1_rep1.rda") ## load obj EEE_p4_0_1_rep1  clas <- attr(EEE_p4_0_1_rep1, "cluster")
  dat  <- EEE_p4_0_1_rep1
  clas <- attr(EEE_p4_0_1_rep1, "cluster")
  bas1 <- spinifex::basis_pca(EEE_p4_0_1_rep1)
  gt   <- tourr::save_history(EEE_p4_0_1_rep1, tour_path = grand_tour(), max_bases = 1)
  bas2 <- matrix(gt[[1]], nrow=4, ncol=2, dimnames = list(colnames(dat)))
  bas3_st <- basis_half_circle(EEE_p4_0_1_rep1)
  mt   <- manual_tour(bas3_st, manip_var = 2)
  bas3 <- spinifex:::interpolate_manual_tour(mt, .05)[,,17]
  attr(bas3, "manip_var") <- 2
}


## figExpFactors.pdf ----

### Visual ------
{
  .t  <- c("PCA", "Grand tour", "Radial tour")
  .st <- c("Discrete jump to \n selected PC pair",
           "Animation through \n random bases",
           "Animation changing \n the selected variable")
  .x  <- c("PC i", "", "")
  .y  <- c("PC j", "", "")
  .m  <- sapply(1:3, function(i){
    .fct <- spinifex::ggtour(get(paste0("bas", i), envir = globalenv())) +
      proto_basis("center") +
      my_theme +
      labs(x = .x[i], y = .y[i], title = .t[i], subtitle = .st[i])
    assign(paste0("fct", i), .fct, envir = globalenv())
  })
}

###Location ------
{
  ### 0/100 33/66, 50/50
  # cl1 <- rnorm(140, 0, 1)
  # cl2 <- rnorm(140, 2, 1)
  ##     Cluster A         Cluster B
  set.seed(123)
  x <- c(rnorm(140, 0, 1), rnorm(140, 2, 1)) ## signal
  y <- c(rnorm(140, 0, 1), rnorm(140, 0, 1)) ## noise
  location_df <- data.frame( ## angles are 0, 30, 45 respectively
    name    = factor(rep(c("0/100%", "33/66%", "50/50%"), each = 2 * 140),
                     levels = c("0/100%", "33/66%", "50/50%")),
    cluster = as.factor(rep(rep(c("a", "b"), each = 140), times = 3)),
    signal  = c(cos(0)*x + sin(0)*y, cos(pi/6)*x + sin(pi/6)*y, cos(pi/4)*x + sin(pi/4)*y),
    noise   = c(-sin(0)*x + cos(0)*y, -sin(pi/6)*x + cos(pi/6)*y, -sin(pi/4)*x + cos(pi/4)*y)
  )
  .rang <- range(location_df$signal)
  lvls  <- levels(location_df$name)
  x_nms <- c("1*V1 + 0*V2", ".866*V1 + .5*V2", ".7071*V1 + .7071*V2")
  for(i in 1:length(lvls)){
    g <- location_df[location_df$name==lvls[i], ] %>%
      ggplot() +
      geom_vline(xintercept = 0, linetype = 1) +
      geom_vline(xintercept = 2, linetype = 2) +
      geom_density(aes(x=signal, y=..ndensity.., fill = cluster), alpha = .5) +
      my_theme +
      theme(axis.title =  element_text(), aspect.ratio = 1) +
      ggplot2::labs(x = x_nms[i], y = "") +
      labs(subtitle = lvls[i]) +
      xlim(.rang)
    assign(paste0("loc", i), g, envir = globalenv())
  }
  if(F)
    loc3
  
  ### Shape ------
  ## EEE, EEV, EVV*
  shape_df <- data.frame(
    name = factor(c(rep(c("EEE", "EEV"), each = 3), rep("EVV, banana transformed", 7)),
                  levels = c("EEE", "EEV", "EVV, banana transformed")),
    cluster = as.factor(c(rep(c("a", "b", "c"), 3), rep("b", 4))),
    x = c(rep(c(-1,  1, -1), 3),   .5,  0,  .5, 0),
    y = c(rep(c(-1, -1,  1), 3), -1.5, -2, -.5, 0),
    a = c(rep( 1, 6), rep(c(.5, .4,  1), 1), rep(.4, 4)),
    b = c(rep(.5, 6), rep(c(.5, .4, .5), 1), rep(.4, 4)),
    angle = c(rep(pi / 4, 3),           ## EEE
              rep(pi / 4, 2), -pi / 4,  ## EEV
              0, 0, -pi / 4, rep(0, 4)) ## EVV_banana
  )
  ellipse_df <- data.frame(
    name = c("EEI", "EEI", "EVI"),
    cluster = rep("(d)", 3),
    x = rep(-1,   3),
    y = rep(-1,   3),
    a = rep(.425, 3),
    b = rep(.425, 3),
    angle = rep(0, 3)
  )
  lvls <- levels(shape_df$name)
  for(i in 1:length(lvls)){
    g <- shape_df[shape_df$name == lvls[i],] %>%
      ggplot() +
      ## Clusters a:c
      geom_ellipse(aes(x0 = x, y0 = y, a = a, b = b,
                       angle = angle, color = cluster), size = 1) +
      ## Cluster d
      geom_ellipse(aes(x0 = x, y0 = y, a = a, b = b,
                       angle = angle, color = cluster),
                   data = ellipse_df[i, ],
                   size = .6, linetype = 2, alpha = .5) +
      my_theme +
      coord_fixed() +
      xlim(-2.2,2.2) + ylim(-2.4,2) +
      labs(subtitle = lvls[i])
    #if(i != length(lvls)) ## Add text on first 2, but not the last one.
      g <- g +
        ## Cluster letters a-c
        geom_text(aes(x = x, y = y, label = cluster, color = cluster), size = 6) +
        ## Cluster letter d
        geom_text(aes(x = x - .6, y = y + .6, color = cluster),
                  data = ellipse_df[i, ], size = 3.5, alpha =.7,
                  label = "(d)")
    assign(paste0("shp", i), g, envir = globalenv())
  }
  
  ### Dim ------
  load("./apps_supplementary/data/EEE_p4_0_1_rep1.rda") ## load obj EEE_p4_0_1_rep1
  load("./apps_supplementary/data/EEE_p6_0_1_rep1.rda") ## load obj EEE_p5_0_1_rep1
  str(EEE_p4_0_1_rep1)
  bas4  <- spinifex::basis_half_circle(EEE_p4_0_1_rep1)
  bas6  <- spinifex::basis_half_circle(EEE_p6_0_1_rep1)
  clas4 <- attr(EEE_p4_0_1_rep1, "cluster")
  clas6 <- attr(EEE_p6_0_1_rep1, "cluster")
  dim4  <- ggtour(bas4) +
    proto_basis() +
    my_theme +
    ggplot2::labs(subtitle = "4 dimensions, 3 clusters")
  dim6  <- ggtour(bas6) +
    proto_basis() +
    my_theme +
    ggplot2::labs(subtitle = "6 dimensions, 4 clusters")
  ## text block about cluster d
  dim_txt <- ggplot() +
    geom_text(aes(0, 0), size = 3.3, hjust = .5, vjust = .3,
              label = "Cluster 'd', above, only exists \n when there are six dimensions, \n is spherical and has a cluster \n separation orthogonal to the \n plane of the other three \n isodensities.") +
    theme_void() +
    theme(text = element_text(hjust = .5, vjust = .5),
          plot.margin = unit(rep(.5, 4), "lines"))
}

### Cowplot munging ------
{
  .gg_empty <- ggplot() + theme_void()
  fct_row   <- plot_grid(fct1, fct2, fct3,    nrow = 1)
  loc_row   <- plot_grid(loc1, loc2, loc3,    nrow = 1)
  shp_row   <- plot_grid(shp1, shp2, shp3,    nrow = 1)
  dim_row   <- plot_grid(dim4, dim6, dim_txt, nrow = 1)
  .m        <- gc()
  gg_matrix <- plot_grid(fct_row, loc_row, shp_row,
                         dim_row, ncol = 1, rel_heights = c(1,.8,.8,.8))
  
  header_row <- ggplot() +
    labs(title = "Levels of the experimental factors") +
    theme_void() +
    theme(plot.title = element_text(hjust = 0.5, size = 18))
  header_matrix <- plot_grid(header_row, gg_matrix,
                             ncol = 1, rel_heights = c(0.05, 1))
  
  t_fct   <- ggplot() +
    labs(title = "Visual") +
    theme_void()+
    theme(plot.title = element_text(angle = 90),
          plot.margin = margin(rep(.5, 4), unit = "lines"))
  t_loc   <- ggplot() +
    labs(title = "Location") +
    theme_void()+
    theme(plot.title = element_text(angle = 90),
          plot.margin = margin(rep(.5, 4), unit = "lines"))
  t_shp   <- ggplot() +
    labs(title = "Shape") +
    theme_void()+
    theme(plot.title = element_text(angle = 90),
          plot.margin = margin(rep(.5, 4), unit = "lines"))
  t_dim   <- ggplot() +
    labs(title = "Dimension") +
    theme_void() +
    theme(plot.title = element_text(angle = 90),
          plot.margin = margin(rep(.5, 4), unit = "lines"))
  tbl_col <- plot_grid(.gg_empty, t_fct, t_loc, t_shp, t_dim,
                       ncol = 1, rel_heights = c(1,1.4,1.3,1.2,1), greedy = T)
  final   <- plot_grid(tbl_col, header_matrix, nrow = 1, rel_widths = c(0.01, 1), greedy = T)
}

### Save -----
ggsave("./paper/figures/figExpFactors.pdf", final,
       device = "pdf", width = 3.48*2+.17, height = 11/8*(3.48*2+.17), units = "in")





==> R/fig_pca_splom.r <==
## Setup ----
{
  require("ggplot2")
  require("spinifex")
  require("ggpmisc")
  require("dplyr")
  require("GGally")
  
  this_theme <- list(
    scale_color_brewer(palette = "Dark2"),
    scale_fill_brewer( palette = "Dark2"),
    theme_void(),
    theme(axis.title = element_text(),
          plot.title = element_text(hjust = 0.5),
          plot.subtitle = element_text(hjust = 0.5),
          legend.position = "off"),
    coord_fixed(),
    labs(x = "", y = "")
  )
  .u = "in"; .w = 6.25; .h = 9;
  
  .sim_nm <- "EEV_p6_33_66_rep2" #"EEV_p6_0_1_rep3"
  .fp <- paste0("./apps_supplementary/data/", .sim_nm, ".rda")
  ## Make data plot
  load(.fp, envir = globalenv())
  dat <- get(.sim_nm)
  clas <- as.factor(attr(dat, "cluster"))
  source("./paper/R/9_util_funcs.r")
  if(F)
    file.edit("./paper/R/9_util_funcs.r")
}


## fig_pca_splom.pdf ----

### PCA
str(dat)
str(clas)
pca_obj <- prcomp(dat)
pca_proj <- as.data.frame(cbind(pca_obj$x[, 1:4], as.factor(clas)))

gg_pca <- GGally::ggpairs(
  pca_proj,
  mapping = aes(color = clas, fill = clas, shape = clas),
  columns = 1:4,
  #diag = "blank",
  upper = "blank",
  lower = list(continuous = wrap("points", alpha = 0.7, size=.8)),
  columnLabels = paste0("PC", 1:4),
  switch = "both") + 
  theme_bw() +
  theme(axis.ticks = element_blank(), 
        axis.text = element_blank()) +
  scale_color_brewer(palette = "Dark2") +
  scale_fill_brewer( palette = "Dark2")

if(F)
  ggsave("./paper/figures/fig_pca_splom.pdf", gg_pca,
         device = "pdf", width = 3.48, height = 3.48, units = "in")



==> R/fig_population_demographics.r <==
require("tidyverse")
require("dplyr")

## Follow the loose setup of _analysis.rmd:

.u = "in"
.w = 6.25
.h = 9
.l_lvls <- c("most disagree", "disagree", "neutral", "agree", "most agree")

#### MANUAL READ -----
## Read from gsheets API4 and save local
if(F){
  ## Hash id of the google sheet
  ss_id <- "1K9qkMVRkrNO0vufofQJKWIJUyTys_8uVtEBdJBL_DzU"
  raw <- googlesheets4::read_sheet(ss_id, sheet = 2L) ## the survey sheet
  dim(raw)
  saveRDS(raw, "./apps_supplementary/survey/raw.rds")
}
##### Manual Load and format, pivot, format, save -----
## Load and clean, save cleaned
if(F){
  raw <- readRDS("./apps_supplementary/survey/raw.rds")
  
  ###### pivot wider, 1 row is 1 survey -----
  ## Pivot questions wider, 1 row is now a survey.
  survey_wider <- raw %>%
    mutate(prolific_id = stringr::str_trim(prolific_id),
           instance_id = paste(participant_num, full_perm_num, prolific_id, sep = "_")) %>%
    dplyr::select(!c(key, survey_num, sec_to_resp, write_dt, scope)) %>%
    pivot_wider(names_from = question, values_from = response)
  
  ## Decode question names.
  colnames(survey_wider)[5:22] <-
    c("pronoun", "age", "education", "task_understanding", "data_viz_exp", "analysis_exp",
      "grand_familar", "grand_ease", "grand_confidence", "grand_like",
      "pca_familar", "pca_ease", "pca_confidence", "pca_like",
      "radial_familar", "radial_ease", "radial_confidence", "radial_like")
  survey_wider <- survey_wider %>%
    mutate(
      participant_num = factor(participant_num),
      full_perm_num = factor(full_perm_num),
      prolific_id = factor(prolific_id),
      instance_id = factor(instance_id),
      pronoun = factor(pronoun, levels = c("he/him", "she/her", "thy/them or other", 
                                             "decline to answer <default, blank, no change>")),
      age = as.factor(age), ## Order already correct.
      education = factor(education, levels = 
                           c("Undergraduate degree (BA/BSc/other)", "Graduate degree (MA/MSc/MPhil/other)",
                             "Doctorate degree (PhD/other)", "decline to answer <default, blank, no change>")),
      task_understanding = factor(substr(task_understanding, 1, 1),),
      data_viz_exp = factor(substr(data_viz_exp, 1, 1),),
      analysis_exp = factor(substr(analysis_exp, 1, 1),),
      grand_familar = factor(substr(grand_familar, 1, 1),),
      grand_ease = factor(substr(grand_ease, 1, 1),),
      grand_confidence = factor(substr(grand_confidence, 1, 1),),
      grand_like = factor(substr(grand_like, 1, 1),),
      pca_familar = factor(substr(pca_familar, 1, 1),),
      pca_ease = factor(substr(pca_ease, 1, 1),),
      pca_confidence = factor(substr(pca_confidence, 1, 1),),
      pca_like = factor(substr(pca_like, 1, 1),),
      radial_familar = factor(substr(radial_familar, 1, 1),),
      radial_ease = factor(substr(radial_ease, 1, 1),),
      radial_confidence = factor(substr(radial_confidence, 1, 1),),
      radial_like = factor(substr(radial_like, 1, 1))
    )
  ## Rename the levels of the factors
  
  survey_wider <- survey_wider %>%
    mutate(
      pronoun = plyr::mapvalues(
        pronoun, from = levels(pronoun),
        to = c("he/him (n=44)", "she/her (n=31)", "they/them or other (n=5)", "decline/default (n=4)")),
      education = plyr::mapvalues(
        education, from = levels(education),
        to = c("undergraduate", "graduate", "doctorate", "decline/default")),
      age = plyr::mapvalues(
        age, from = "decline to answer <default, blank, no change>",
        to = "decline/default"),
      task_understanding = factor(plyr::mapvalues(task_understanding, from = 1:5, to = .l_lvls)),
      data_viz_exp =
        factor(plyr::mapvalues(data_viz_exp, from = 1:5, to = .l_lvls)),
      analysis_exp =
        factor(plyr::mapvalues(analysis_exp, from = 1:5, to = .l_lvls)),
      grand_familar =
        factor(plyr::mapvalues(grand_familar, from = 1:5, to = .l_lvls)),
      grand_ease =
        factor(plyr::mapvalues(grand_ease, from = 1:5, to = .l_lvls)),
      grand_confidence =
        factor(plyr::mapvalues(grand_confidence, from = 1:5, to = .l_lvls)),
      grand_like =
        factor(plyr::mapvalues(grand_like, from = 1:5, to = .l_lvls)),
      pca_familar =
        factor(plyr::mapvalues(pca_familar, from = 1:5, to = .l_lvls)),
      pca_ease =
        factor(plyr::mapvalues(pca_ease, from = 1:5, to = .l_lvls)),
      pca_confidence =
        factor(plyr::mapvalues(pca_confidence, from = 1:5, to = .l_lvls)),
      pca_like =
        factor(plyr::mapvalues(pca_like, from = 1:5, to = .l_lvls)),
      radial_familar =
        factor(plyr::mapvalues(radial_familar,from = 1:5, to = .l_lvls)),
      radial_ease =
        factor(plyr::mapvalues(radial_ease, from = 1:5, to = .l_lvls)),
      radial_confidence =
        factor(plyr::mapvalues(radial_confidence, from = 1:5, to = .l_lvls)),
      radial_like =
        factor(plyr::mapvalues(survey_wider$radial_like, from = 1:5, to = .l_lvls))
    )
  ## Save task aggregated data.
  saveRDS(survey_wider, "./paper/data_survey/survey_wider.rds")
}

#### Load and plot as demographic heatmap ----
## Load aggregated data. filter to only surveys in the 108 instances in the analysis
survey_wider <- readRDS("./paper/data_survey/survey_wider.rds")
instance_id_whitelist <- readRDS("./paper/data_study/instance_id_whitelist.rds")
## Only Prolific participants that were in the 108 instance_ids in the analysis
survey_wider <- survey_wider %>%
  filter(nchar(as.character(prolific_id)) == 24,
         instance_id %in% instance_id_whitelist)
str(survey_wider)

## Change character to factor, include counts in the levels of sex?
(demographic_heatmaps <- ggplot(survey_wider, aes(education, age)) +
    stat_bin2d(aes(fill = after_stat(count))) +
    geom_text(aes(label = after_stat(count)), stat = "bin2d") +
    facet_grid(cols = vars(pronoun), labeller = label_wrap_gen(width=18)) + 
    theme_bw() +
    labs(x = "Education", y = "Age", fill = "Count") +
    theme(axis.text.x = element_text(angle = 90, hjust = 1),
          # legend.position = "bottom",
          # legend.direction = "horizontal",
          legend.margin = margin(0, 0, 0, 0)) +
    scale_fill_gradient(low = "lightpink", high = "firebrick", na.value = NA) +
    ggtitle("Participant demographics"))
if(F)
  ggsave(filename = "./paper/figures/figSurveyDemographics.pdf",
         plot = demographic_heatmaps, device = "pdf", width = .w, height = .w/2)


## Subjective measures, Boxplots -----
survey_wider <- readRDS("./paper/data_survey/survey_wider.rds")
str(survey_wider)

{
  ## pivot_longer within factor
  radial_longer <- survey_wider %>%
    dplyr::select(instance_id, radial_familar:radial_like) %>%
    tidyr::pivot_longer(radial_familar:radial_like,
                        names_to = "factor", values_to = "value")
  grand_longer <- survey_wider %>%
    dplyr::select(instance_id, grand_familar:grand_like) %>%
    tidyr::pivot_longer(grand_familar:grand_like,
                        names_to = "factor", values_to = "value")
  pca_longer <- survey_wider %>%
    dplyr::select(instance_id, pca_familar:pca_like) %>%
    tidyr::pivot_longer(pca_familar:pca_like,
                        names_to = "factor", values_to = "value")
  ## Combine and split measure from factor
  subjective_longer <- rbind(radial_longer, grand_longer, pca_longer) %>%
    tidyr::separate(factor, c("factor", "measure"), sep = "_")
}
## Technically not continuous numeric, will show side by side with Likert plot.
.lvls <- c("most disagree", "disagree", "neutral", "agree", "most agree")
subjective_longer <- subjective_longer %>%
  mutate(value = as.integer(plyr::mapvalues(value, from = .lvls, to = 1L:5L)),
         measure = factor(plyr::mapvalues(measure,
                                          from = c("like", "ease", "confidence", "familar"),
                                          to = c("preference", "ease of use", "confidence", "familiarity"))),
         factor = factor(factor, levels = c("pca", "grand", "radial"))
  )

# ch4_fig7_subjective_measures -----
## Follow the loose setup of _analysis.rmd:
.u <- "in"
.w <- 6.25
.h <- 9
.l_lvls      <- c("most disagree", "disagree", "neutral", "agree", "most agree")

## indirect (via ggpubr/cowplot) ggplot2 helpers
#' @examples
#' df=dat_qual;x="Visual";y="Marks";title = waiver(); subtitle = waiver(); facet = NULL
require(ggpubr)
my_ggpubr <- function(
  df, x = "Visual", y = "Marks",
  title = waiver(), subtitle = waiver(), facet = NULL,
  y_pval_coef = .08, ## Subjective wants .032
  ylim_max_coef = .5 ## Subjective wants .6
){
  ## Plot
  ggplot(df, aes_string(x, y, color = x), size=2) +
    facet_grid(~measure) +
    stat_summary(geom="errorbar", fun.data=mean_cl_boot, width=0.2)+
    stat_summary(geom="point", fun.y=mean) +
    ggtitle(title, subtitle) +
    list(
      theme_bw(),
      scale_color_brewer(palette = "Dark2"),
      scale_fill_brewer( palette = "Dark2"),
      labs(x="Visual",y="Likert score [0, 5]"),
      theme(
            legend.position = "off",
            plot.margin = margin(t = .5,r = .5, b = .5, l = .5, "lines")
      )
    )
}
my_ggpubr_facet <- function(..., facet = "Location"){
  facet(my_ggpubr(..., facet = facet), facet.by = facet)
}

{
  ## pivot_longer within visual
  radial_longer <- survey_wider %>%
    dplyr::select(instance_id, radial_familar:radial_like) %>%
    tidyr::pivot_longer(radial_familar:radial_like,
                        names_to = "visual", values_to = "value")
  grand_longer <- survey_wider %>%
    dplyr::select(instance_id, grand_familar:grand_like) %>%
    tidyr::pivot_longer(grand_familar:grand_like,
                        names_to = "visual", values_to = "value")
  pca_longer <- survey_wider %>%
    dplyr::select(instance_id, pca_familar:pca_like) %>%
    tidyr::pivot_longer(pca_familar:pca_like,
                        names_to = "visual", values_to = "value")
  ## Combine and split measure from visual
  subjective_longer <- rbind(radial_longer, grand_longer, pca_longer) %>%
    tidyr::separate(visual, c("visual", "measure"), sep = "_")
}
## Technically not continuous numeric, will show side by side with Likert plot.
.lvls <- c("most disagree", "disagree", "neutral", "agree", "most agree")
subjective_longer <- subjective_longer %>%
  mutate(value = as.integer(plyr::mapvalues(value, from = .lvls, to = 1L:5L)),
         measure = factor(plyr::mapvalues(
           measure,
           from = c("like", "ease", "confidence", "familar"),
           to = c("preference", "ease of use", "confidence", "familiarity"))),
         visual = factor(visual, levels = c("pca", "grand", "radial"))
  )


{ ## Subjective violins
  .l_lvls <- c("most disagree", "disagree", "neutral", "agree", "most agree")
  col_idx <- 8:22
  col_nms <- colnames(survey_wider[, col_idx])
  survey_agg <- tibble()
  mute <- sapply(col_nms, function(col_nm){
    tmp <- survey_wider[col_nm] %>%
      group_by_all() %>%
      count() %>%
      as.data.frame()
    .this_agg <- data.frame(question = col_nm,
                            response = tmp[, 1],
                            n = tmp[, 2],
                            percent = 100 * tmp[, 2] / sum(tmp[, 2]))
    survey_agg <<- rbind(survey_agg, .this_agg)
  })
  #str(survey_agg)
  
  ## Format likert questions
  likert_q_nms <- colnames(survey_wider[, 11:22])
  likert <<- survey_agg %>% filter(question %in% likert_q_nms) %>%
    tidyr::separate(question, c("visual", "question"), sep = "_") %>%
    mutate(visual = factor(visual, levels = rev(c("pca", "grand", "radial"))),
           response = factor(response, levels = rev(.l_lvls)))
  likert$question <-
    plyr::mapvalues(likert$question,
                    from = c("like", "ease", "confidence", "familar"),
                    to = c("preference", "ease of use", "confidence", "familiarity")) %>%
    factor()
  #str(likert)
  }

## Likert plots -----
(subjectiveMeasures <-
   ggplot(likert, aes(x = percent, y = visual, fill = response)) +
   geom_bar(position = "fill", stat = "identity", width = .6) + facet_grid(vars(question)) +
   ggtitle("Subjective measures", "Likert scale [1-5]") +
   theme_bw() +
   scale_fill_manual(values = rev(RColorBrewer::brewer.pal(5, "PRGn"))) +
   theme(legend.position = "bottom",
         legend.direction = "horizontal") +
   # Reverse order that fill is displayed in legend.
   guides(fill = guide_legend(reverse = TRUE)) +
   # x as % rather than rate.
   scale_x_continuous(labels = scales::percent) +
   coord_flip() +
   theme(legend.direction = "vertical") +
   guides(fill = guide_legend(reverse = FALSE)) +
   labs(x = "Visual", y = "Response rate", fill = "Response")
)

(measure_violins <- my_ggpubr_facet(
  df = subjective_longer, x = "visual", y = "value", facet = "measure",
  y_pval_coef = .032,  ## Subjective wants .032
  ylim_max_coef = .6) +  ## Subjective wants .6
    labs(x = "Visual", y = "Response", fill = "Visual") +
    theme(legend.position = "bottom", legend.direction = "horizontal"))
figSubjectiveMeasures_w.violin_hori <-  cowplot::plot_grid(
  subjectiveMeasures, measure_violins, ncol = 2)


### SAVING ------
## Cowplot and bringing it together
require("cowplot")

if(F){
  ggsave("./paper/figures/figSubjectiveMeasures_w.violin_hori.pdf",
         figSubjectiveMeasures_w.violin_hori, device = "pdf",
         width = .w, height = .w * 1, units = "in")
}

### Significance testing: ------
if(F)
  browseURL("https://bookdown.org/Rmadillo/likert/is-there-a-significant-difference.html#permutation-mann-whitney-tests")
?wilcox.test(value ~ variable, data = ex_1_long_y12)
?coin::oneway_test(value ~ variable, data = ex_1_long_y12, distribution = "exact")

# Subset to years 1 and 2
examp_2way <- likert %>% filter(question == "ease" & factor %in% c("radial", "pca"))
rstatix::wilcox_test(n~factor, data = examp_2way) ## W always in (7,9) p always .8 ...
examp_global <- likert %>%
  filter(question == "ease" & factor %in% c("radial", "pca")) %>%
  mutate(question = factor(question),
         dummy = factor(paste(factor, question))) %>% dplyr::select(dummy, n)

# str(examp_global)
# coin::oneway_test(n~dummy, data = examp_global) ## chi squared always 0; p = 1 ...
# coin::independence_test(n~dummy, data = examp_global)

